Discovery and characterization of five new eclipsing AM CVn systems

AM CVn systems are ultra-compact, helium-rich, accreting binaries with degenerate or semi-degenerate donors. We report the discovery of five new eclipsing AM CVn systems with orbital periods of 61.5, 55.5, 53.3, 37.4, and 35.4 minutes. These systems were discovered by searching for deep eclipses in the Zwicky Transient Facility (ZTF) lightcurves of white dwarfs selected using Gaia parallaxes. We obtained phase-resolved spectroscopy to confirm that all systems are AM CVn binaries, and we obtained high-speed photometry to confirm the eclipse and characterize the systems. The spectra of two long-period systems (61.5 and 53.3 minutes) show many emission and absorption lines, indicating the presence of N, O, Na, Mg, Si, and Ca, and also the K and Zn, elements which have never been detected in AM CVn systems before. By modelling the high-speed photometry, we measured the mass and radius of the donor star, potentially constraining the evolutionary channel that formed these AM CVn systems. We determined that the average mass of the accreting white dwarf is $\approx0.8$$\mathrm{M_{\odot}}$, and that the white dwarfs in long-period systems are hotter than predicted by recently updated theoretical models. The donors have a high entropy and are a factor of $\approx$ 2 more massive compared to zero-entropy donors at the same orbital period. The large donor radius is most consistent with He-star progenitors, although the observed spectral features seem to contradict this. The discovery of 5 new eclipsing AM~CVn systems is consistent with the known observed AM CVn space density and estimated ZTF recovery efficiency. Based on this estimate, we expect to find another 1--4 eclipsing AM CVn systems as ZTF continues to obtain data. This will further increase our understanding of the population, but will require high precision data to better characterize these 5 systems and any new discoveries.

==> Figs/make_plot.py <==
import os
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes



def make_modellc(mod,lc,output,N=10000,exp=0):

    data = np.loadtxt(lc)
    tmin = np.min(data[:,0])
    tmax = np.max(data[:,0])
    exp = np.median(data[:,1])


    os.system("lroche %s %s 0 0 1 %s /xs yes" %(mod,lc,output))
    os.system("lroche %s none %f %f %d %f 3 0 0 1 %s /xs \\\\" %(mod,tmin,tmax,N,exp,output))



fig, axs = plt.subplots(3, 2,figsize=6.97*np.array([1,1./(2*1.61)]))
p = 0.025968133000000001
t0 = 0.0
colour = ['g','r','gold']

lcs = ['lcurve_g.dat','lcurve_r.dat','lcurve_i.dat',]
models = ['bestg.mod','bestr.mod','besti.mod',]

for n,(f,mod) in enumerate(zip(lcs,models)):
    lc = np.loadtxt(f)

    make_modellc(mod,f,mod.replace('.mod','_model.dat'))
    model = np.loadtxt(mod.replace('.mod','_model.dat'))
    ph = (lc[:,0]-t0)/p
    ph_m = (model[:,0]-t0)/p


    for k in [0,1]:
        ax = axs[n][k]

        # make inset
        if k == 1:
            axins = ax.inset_axes([0.5, 0.08, 0.47, 0.47])
            axins.errorbar(ph,lc[:,2],lc[:,3],fmt='o',ms=1,c=colour[n],lw=0.5)
            axins.errorbar(ph[m]+1,lc[m,2],lc[m,3],fmt='o',ms=1,c=colour[n],lw=0.5)
            axins.errorbar(ph[m]-1,lc[m,2],lc[m,3],fmt='o',ms=1,c=colour[n],lw=0.5)
            axins.plot(ph_mn,modeln,'-',zorder=zorder,c='0.5')
            plt.setp(axins.get_xticklabels(), visible=False)
            plt.setp(axins.get_yticklabels(), visible=False)

        ax.errorbar(ph,lc[:,2],lc[:,3],fmt='o',ms=1,c=colour[n],lw=0.5)

        m = ph<0.2
        ax.errorbar(ph[m]+1,lc[m,2],lc[m,3],fmt='o',ms=1,c=colour[n],lw=0.5)

        m = ph>0.9
        ax.errorbar(ph[m]-1,lc[m,2],lc[m,3],fmt='o',ms=1,c=colour[n],lw=0.5)


        #
        zorder=4
        ph_mn = np.r_[ph_m[ph_m>0.9]-1,ph_m,ph_m[ph_m<0.9]+1]
        modeln = np.r_[model[ph_m>0.9,2],model[:,2],model[ph_m<0.9,2]]
        ax.plot(ph_mn,modeln,'-',zorder=zorder,c='0.5')

        # set ylim to same values
        ax.set_ylim(0.0,1.15)

        if n == 1 and k==0:
            ax.set_ylabel('Normalised flux')
        if k == 0:
            ax.set_xlim(-0.1,1.15)
        if k == 1:
            ax.set_xlim(-0.05,0.15)
            axins.set_xlim(0.00,0.15)
            axins.set_ylim(0.75,1.1)

        # ticklabel setup        
        if n is not 2:
            plt.setp(ax.get_xticklabels(), visible=False)
        if n == 2:
            ax.set_xlabel('Phase')
        if k is 1:
            plt.setp(ax.get_yticklabels(), visible=False)

        ax.fill_between(ax.get_xlim(),np.min(ax.get_ylim()),0,color='k',alpha=0.1,lw=0)

        # 

plt.subplots_adjust(hspace=0,wspace=0,left=0.10,bottom=0.12,right=0.99,top=0.99)
fig.set_size_inches(6.97,6.97/2)
plt.savefig('ZTFJ2252_lcmodels.pdf')
plt.savefig('ZTFJ2252_lcmodels.png')
plt.show()


==> Figs/plot_avgspectra.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from scipy.signal import find_peaks

def smooth(y, box_pts):
    box = np.ones(box_pts)/box_pts
    y_smooth = np.convolve(y, box, mode='same')
    return y_smooth

def plot_lines(ax,elements,colors,linewidth,linebreak=False,alpha=0.2):
    axl,axu = ax.get_ylim()
    axr = axu-axl

    for l,c,lw in zip(elements,colors,lws):
        for _l in l:
            if not linebreak:
                ax.axvline(x=_l, ymin=0, ymax=1, color=c,alpha=0.6,zorder=0,lw=lw)
            else:
                ax.axvline(x=_l, ymin=0.0, ymax=0.05, 
                    color=c,alpha=0.9,zorder=0,lw=lw)
                ax.axvline(x=_l, ymin=0.95, ymax=1.0, 
                    color=c,alpha=0.9,zorder=0,lw=lw)
                ax.axvline(x=_l, ymin=0, ymax=1.0, 
                    color=c,alpha=alpha,zorder=0,lw=lw)

def resample_spectrum(spectrum,grid):
    f = lambda x,y: np.interp(grid,x,y)
    s1 = f(spectrum[:,0],spectrum[:,1])
    s2 = f(spectrum[:,0],spectrum[:,2])
    return np.c_[grid,s1,s2]



def plot_RV(cenwave,data,width=2500):

    z = (data[:,0] - cenwave)/cenwave
    v = z*3*10**5 # in km/s

    m = abs(v)<width   

    plt.figure()
    plt.plot(v[m],data[m,1],'k-')
    plt.grid()
    plt.xlim(-width,width)
    plt.xlabel('RV (km/s), cenwave=%g' %(cenwave))
    plt.show()



def combine_spectra(files):

    alldata = [np.loadtxt(f) for f in files]

    # resample to wl of the first spectrum
    wl = alldata[0][:,0]
    resampleddata = [resample_spectrum(d[:,[0,1,3]],wl) for d in alldata]

    return resampleddata



def make_average_spectrum(bfiles,rfiles,mid = 5600):

    # combine data
    cr = np.array(combine_spectra(rfiles))
    cb = np.array(combine_spectra(bfiles)) 

    # do average
    avgb = np.c_[cb[0,:,0],np.nanmean(cb[:,:,1],axis=0)]
    avgr = np.c_[cr[0,:,0],np.nanmean(cr[:,:,1],axis=0)]

    # rescale r to b
    maxb = np.max(avgb[:,0])
    minr = np.min(avgr[:,0])

    
    #print('overlap = ' %(maxb-minr))
    s = np.nanmean(avgb[avgb[:,0]>minr])/np.nanmean(avgr[avgr[:,0]<maxb])
 

    # stitch together
    avgspectrum = np.r_[ avgb[avgb[:,0]<mid,:] ,avgr[avgr[:,0]>mid,:]]

    return avgspectrum



def load_avg_spectrum(bfiles,rfiles,RVshift=0,detrend=False):

    # load data
    data = make_average_spectrum(bfiles,rfiles)

    # normalise
    norm = np.nanmedian(data[:,1])
    data[:,1]/=norm

    # detrend
    if detrend:
        trend = st.fittrend_spectrum(data,n=7)
        data[:,1] /= trend


    # shift spectrum
    z = RVshift*(3*10**5)**-1
    data[:,0] = data[:,0] * (1+z)

    return data
    
################################################################################
# start plotting
################################################################################

import spectools as st
from lines import * # import all line definitions from lines.py

import glob
A = load_avg_spectrum(
    glob.glob('./ZTFJ1637+4917/LRIS/*/celsb*491.spec'),
    glob.glob('./ZTFJ1637+4917/LRIS/*/celsr*491.spec'),
    0,True)
B = load_avg_spectrum(
    glob.glob('./ZTFJ0220+2141/LRIS/20200125/celsb200125_*.spec'),
    glob.glob('./ZTFJ0220+2141/LRIS/20200125/celsr200125_*.spec'),
    0,True)
C = load_avg_spectrum(
    glob.glob('./ZTFJ2252-0519/LRIS/celsb*.spec'),
    glob.glob('./ZTFJ2252-0519/LRIS/celsr*.spec'),
    0,True)
D = load_avg_spectrum(
    glob.glob('./ZTFJ0407-0007/LRIS/20200125/celsb200125_*.spec'),
    glob.glob('./ZTFJ0407-0007/LRIS/20200125/celsr200125_*.spec'),
    0,True)

np.savetxt('62min.dat',A)
np.savetxt('53min.dat',B)
np.savetxt('37min.dat',C)
np.savetxt('35min.dat',D)

################################################################################
# load data from spectra lines
################################################################################
from lines import *

allelements = dict()
#allelements['He'] = HeI+HeII
allelements['HeI'] = HeI
allelements['HeII'] = HeII
allelements['NI'] = NI
allelements['CaII'] = CaII
allelements['Mg'] = MgI+MgII
allelements['NaI'] = NaI#+NaII
allelements['SiII'] = SiII
#allelements['Ne'] = NeI
allelements['K'] = KI
allelements['Zn'] = ZnI
allelements['OI'] = OI

# get colours and labels
colors = st.get_colours('/home/jan/Documents/Projects/IndividualObjects/AMCVn/line_colours.csv')
labels = st.get_colours('/home/jan/Documents/Projects/IndividualObjects/AMCVn/line_labels.csv')

# e/a lines to plot
elements = ['HeI','HeII','NI','OI','NaI','Mg','SiII','K','CaII','Zn']
linelists = []
lcolors = []
llabels = []
for el in elements:
    linelists.append(allelements[el])
    lcolors.append(colors[el])
    llabels.append(labels[el])
lws = 0.5*np.ones(len(lcolors))

################################################################################
# make figure for paper
################################################################################
# plot double
import matplotlib.gridspec as gridspec

#6.97522in 9.43869in
figsize=(6.97522,9.43869*0.9)
#figsize=(1.6*np.array([4,3]))

f2 = plt.figure(constrained_layout=False,figsize=figsize)
gs = f2.add_gridspec(4, 3,bottom=0.08,left=0.1,top=0.94,right=0.97,hspace=0.2)
f2_ax1 = f2.add_subplot(gs[0, :])
f2_ax2 = f2.add_subplot(gs[1, :])
f2_ax3 = f2.add_subplot(gs[2, :])
f2_ax4 = f2.add_subplot(gs[3, :])

#f2_ax3 = f2.add_subplot(gs[-3:, 0])
#f2_ax4 = f2.add_subplot(gs[-3:, 1])
#f2_ax5 = f2.add_subplot(gs[-3:, 2])
#gs.tight_layout(f2,h_pad=0.8)


# plot the data 
lw=1
shift = np.array([4,3.3,2.2,1.5])
for n,data in enumerate([A,B,C,D]):
    data[:,1] +=  shift[n]
    st.plot_panel(f2_ax1,data,3250,4050,linelists,lcolors,lws,sf=2,lb=True,lw=lw,step=False,lwss=2)
    st.plot_tel(f2_ax1)
    st.plot_panel(f2_ax2,data,3950,5300,linelists,lcolors,lws,sf=2,lb=True,lw=lw,step=False,lwss=2)
    st.plot_tel(f2_ax2)
    st.plot_panel(f2_ax3,data,5200,6800,linelists,lcolors,lws,sf=2,lb=True,lw=lw,step=False,lwss=2)

    st.plot_tel(f2_ax3)
    st.plot_panel(f2_ax4,data,6700,8800,linelists,lcolors,lws,sf=2,lb=True,lw=lw,step=False,lwss=2)
    st.plot_tel(f2_ax4)

    # change yticks
for ax in f2.get_axes():
    levels = 1+shift[::-1]
    labels = np.array(['61min','53min','37min','35min',])[::-1]
    ax.set_yticks(levels)
    ax.set_yticklabels(labels)


# add atmospheric O2 line
f2_ax1.text(5577,2.2,'$\mathrm{O_2}$',fontsize=6,ha='center',va='top')


ymin = np.min([f2_ax1.get_ylim()[0],f2_ax2.get_ylim()[0]])-0.02
ymax = np.max([f2_ax1.get_ylim()[1],f2_ax2.get_ylim()[1]])+0.02
for ax in [f2_ax1,f2_ax2]:
    ax.set_ylim(ymin,ymax)


# add legend
from matplotlib.lines import Line2D
lines = [Line2D([0], [0], color=c, linewidth=2, linestyle='-') for c in lcolors]
#f2_ax1.legend(lines, llabels,loc='upper right',fontsize=9)
f2_ax1.legend(lines, llabels,bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
       ncol=len(lines), mode="expand", borderaxespad=0.)



f2.text(0.5, 0.01, 'Wavelength (Angstrom)', ha='center',fontsize=11)
f2.text(0.01, 0.5, 'Normalised flux', va='center', rotation='vertical',fontsize=11)
#gs.tight_layout(f2,h_pad=0.5,w_pad=0.5)
plt.savefig('avgLRIS.pdf')
plt.savefig('avgLRIS.png',dpi=72*4)
f2.set_figwidth(f2.get_figwidth()*2.)
#f2.set_figheight(f2.get_figheight()*0.66)
plt.savefig('avgLRIS_wide.pdf')
plt.savefig('avgLRIS_wide.png',dpi=72*4)
plt.show()




